An Empirical Study on the Bugs Found while Reusing Pre-trained Natural Language Processing Models

In NLP, reusing pre-trained models instead of training from scratch has gained popularity; however, NLP models are mostly black boxes, very large, and often require significant resources. To ease, models trained with large corpora are made available, and developers reuse them for different problems. In contrast, developers mostly build their models from scratch for traditional DL-related problems. By doing so, they have control over the choice of algorithms, data processing, model structure, tuning hyperparameters, etc. Whereas in NLP, due to the reuse of the pre-trained models, NLP developers are limited to little to no control over such design decisions. They either apply tuning or transfer learning on pre-trained models to meet their requirements. Also, NLP models and their corresponding datasets are significantly larger than the traditional DL models and require heavy computation. Such reasons often lead to bugs in the system while reusing the pre-trained models. While bugs in traditional DL software have been intensively studied, the nature of extensive reuse and black-box structure motivates us to understand the different types of bugs that occur while reusing NLP models? What are the root causes of those bugs? How do these bugs affect the system? To answer these questions, We studied the bugs reported while reusing the 11 popular NLP models. We mined 9,214 issues from GitHub repositories and identified 984 bugs. We created a taxonomy with bug types, root causes, and impacts. Our observations led to several findings, including limited access to model internals resulting in a lack of robustness, lack of input validation leading to the propagation of algorithmic and data bias, and high-resource consumption causing more crashes, etc. Our observations suggest several bug patterns, which would greatly facilitate further efforts in reducing bugs in pre-trained models and code reuse.

==> matlab/DLBugTye.m <==
 clc;
clear all;
close all;
X = [317 165 154 144 60	60 29 26 5 5 4 1 1 1];
percent = X(:) ./ sum(X(:)) * 100;
labels = cellstr( num2str( percent, '%.1f%%' ) );  %relies on percent being a column vector
%L = {'API Evolution', 'Layer Dimension', 'Network Connectivity', 'Data Type', 'Data Dimension', 'Data wrangling',...
 %   'Add Layer', 'Change Model Arch', 'Iterations', 'Loss Function', 'Change Activation', 'Add training monitor', 'API contract', 'Change optimizer', 'Data shuffle', 'No fix','Change model' };
L={'API Bug',...
'Data Bug',...
'SB.Data flow Bug',...
'SB.Logic Bugs',...
'SB.Processing\newlineBug',...
'NMSB.Logic Bugs',...
'SB.Initialization Bug',...
'SB.Control and Sequence Bug',...
'NMSB.Processing Bug',...
'NMSB.CSB',...
'NMSB.Initialization Bug',...
'Structural Bug.Logic Bugs',...
'Logic Bug',...
'Coding Bug'};
explode = zeros(1,14);
explode(1) = 317;
explode(2) = 165;
explode(3) = 154;
explode(4) = 144;
%explode(5) = 30;
size(explode);
size(L);
H = pie(X,explode,labels);
set(H(2:2:end),'FontSize',18); 
 
 
 
ts = H(16:2:28);
[x y] = size(ts);
for i = 1:y
    ts(i).String = '';
end
%H(2).BackgroundColor = [.8,.3, .3];
H(2).FontSize = 18;
%H(2).FontWeight = 'bold';
H(1)
fs = H(1:2:22);
[x1 y1] = size(fs);
for i = 1:y1
    fs(i).FaceAlpha = .55;
end
 colormap([0.980392156862745 0.980392156862745 0.431372549019608;
0.803921568627451 0.937254901960784 0.447058823529412;
0.643137254901961 0.886274509803922 0.47843137254902;
0.490196078431373 0.827450980392157 0.509803921568627;
0.345098039215686 0.764705882352941 0.537254901960784;
0.207843137254902 0.698039215686274 0.556862745098039;
0.0549019607843137 0.631372549019608 0.56078431372549;
0 0.56078431372549 0.549019607843137;
0 0.490196078431373 0.52156862745098
0.0784313725490196 0.419607843137255 0.474509803921569;
0.137254901960784 0.349019607843137 0.415686274509804;
0.164705882352941 0.282352941176471 0.345098039215686;
0.164705882352941 0.282352941176471 0.345098039215686;])  %// grey
T = H(strcmpi(get(H,'Type'),'text'));
P = cell2mat(get(T,'Position'));
set(T,{'Position'},num2cell(P*0.6,2))
P(1,1)=P(1,1)-.25;
P(2,1)=P(2,1)-.4;
P(2,2)=P(2,2);
P(3,2)=P(3,2)+.05;
P(3,1)=P(3,1)-.25;
P(4,1)=P(4,1)-.11;
out=P-.1;

text(out(1:7,1),out(1:7,2),L(1:7),'FontSize',18, 'FontWeight', 'bold', 'Color', [0,0,0],'Position', [2.1057 50.0918 1])
set(gcf)
saveas(gcf,'bugtype.pdf'); 
%pie(X)

==> matlab/bugtype.m <==
 clc;
clear all;
close all;
X = [262 166 153 150 83 70 58 21 18 17 4 2];
percent = X(:) ./ sum(X(:)) * 100;
labels = cellstr( num2str( percent, '%.1f%%' ) );  %relies on percent being a column vector
%L = {'API Evolution', 'Layer Dimension', 'Network Connectivity', 'Data Type', 'Data Dimension', 'Data wrangling',...
 %   'Add Layer', 'Change Model Arch', 'Iterations', 'Loss Function', 'Change Activation', 'Add training monitor', 'API contract', 'Change optimizer', 'Data shuffle', 'No fix','Change model' };
L={'API Bug',...
'NMSB.\newlineInitialization Bug',...
'SB.Initialization\newlineBug',...
'SB.Processing\newlineBug',...
'SB.Logic\newlineBug',...
'Data Bug',...
'SB.Data Flow Bug',...
'Coding Bug',...
'NMSB.Processing Bug',...
'SB.Control and Sequence Bug',...
'NMSB.Logic Bug',...
'NMSB.Control and Sequence Bug'};
explode = zeros(1,12);
explode(1) = 262;
explode(2) = 166;
explode(3) = 153;
explode(4) = 150;
%explode(5) = 30;
size(explode);
size(L);
H = pie(X,explode,labels);
set(H(2:2:end),'FontSize',18); 
 
 
 
ts = H(16:2:24);
[x y] = size(ts);
for i = 1:y
    ts(i).String = '';
end
%H(2).BackgroundColor = [.8,.3, .3];
H(2).FontSize = 18;
%H(2).FontWeight = 'bold';
H(1)
fs = H(1:2:22);
[x1 y1] = size(fs);
for i = 1:y1
    fs(i).FaceAlpha = .55;
end
 colormap([0.980392156862745 0.980392156862745 0.431372549019608;
0.803921568627451 0.937254901960784 0.447058823529412;
0.643137254901961 0.886274509803922 0.47843137254902;
0.490196078431373 0.827450980392157 0.509803921568627;
0.345098039215686 0.764705882352941 0.537254901960784;
0.207843137254902 0.698039215686274 0.556862745098039;
0.0549019607843137 0.631372549019608 0.56078431372549;
0 0.56078431372549 0.549019607843137;
0 0.490196078431373 0.52156862745098
0.0784313725490196 0.419607843137255 0.474509803921569;
0.137254901960784 0.349019607843137 0.415686274509804;
0.164705882352941 0.282352941176471 0.345098039215686;])  %// grey
T = H(strcmpi(get(H,'Type'),'text'));
P = cell2mat(get(T,'Position'));
set(T,{'Position'},num2cell(P*0.6,2))
P(1,1)=P(1,1)-.4;
P(2,1)=P(2,1)-.4;
P(2,2)=P(2,2)-.15;
P(3,2)=P(3,2)+.15;
P(3,1)=P(3,1)-.25;
P(4,1)=P(4,1)-.11;
out=P-.1;

text(out(1:7,1),out(1:7,2),L(1:7),'FontSize',18, 'FontWeight', 'bold', 'Color', [0,0,0],'Position', [2.1057 50.0918 1])
set(gcf)
saveas(gcf,'bugtype.pdf'); 
%pie(X)

==> matlab/impact.m <==
 clc;
clear all;
close all;
X = [684 160 81 64 8 4];
percent = X(:) ./ sum(X(:)) * 100;
labels = cellstr( num2str( percent, '%.1f%%' ) );  %relies on percent being a column vector
L={'Crash',...
'Incorrect \newlineFunctionality',...
'Bad\newlinePerformance',...
'Memory Out of Bound',...
'Hang',...
'Data Corruption'};
explode = zeros(1,6);
explode(1) = 684;
explode(2) = 160;
explode(3) = 81;
%explode(4) = 55;
%explode(5) = 30;
size(explode);
size(L);
H = pie(X,explode,labels);
set(H(2:2:end),'FontSize',18); 
 
 
 
ts = H(10:2:12);
[x y] = size(ts);
for i = 1:y
    ts(i).String = '';
end
%H(2).BackgroundColor = [.8,.3, .3];
%H(2).EdgeColor = [0, 0, 1];
H(2).FontSize = 18;
H(2).FontWeight = 'bold';
H(1)
fs = H(1:2:12);
[x1 y1] = size(fs);
for i = 1:y1
    fs(i).FaceAlpha = .55;
end
 colormap([
0.870588235294118 0.576470588235294 0.635294117647059;
0.831372549019608 0.603921568627451 0.737254901960784;
0.764705882352941 0.647058823529412 0.815686274509804;
0.67843137254902 0.686274509803922 0.858823529411765;
0.607843137254902 0.725490196078431 0.866666666666667;
0.572549019607843 0.756862745098039 0.847058823529412;
0.580392156862745 0.776470588235294 0.811764705882353;])  %// grey
T = H(strcmpi(get(H,'Type'),'text'));
P = cell2mat(get(T,'Position'));
set(T,{'Position'},num2cell(P*0.5,2))
P(1,1)=P(1,1)-0.15;
P(2,1)=P(2,1)-0.15;
P(2,2)=P(2,2)-0.2;
P(3,2)=P(3,2)-0.2;
P(3,1)=P(3,1)+0.2;
out=P-.05;
text(out(1:4,1),out(1:4,2),L(1:4),'FontSize',18, 'FontWeight', 'bold', 'Color', [0,0,0],'Position', [1.139152549291414 50.0918 1])
set(gcf,'renderer')
saveas(gcf,'impact.pdf'); 
%pie(X)

==> matlab/rootcause.m <==
 clc;
clear all;
close all;
X = [323 216 141 104 81 78 29 27];
percent = X(:) ./ sum(X(:)) * 100;
labels = cellstr( num2str( percent, '%.1f%%' ) );  %relies on percent being a column vector
L={'Updating\newlinePre-trained\newlineModel',...
'Confusion in \newlineNL-Specific\newlineParameters',...
'Execution\newlineEnvironment',...
'API\newlineMisuse',...
'Data\newlineFaults',...
'Architecture',...
'Algorithm',...
'Programming\newlineError'};
explode = zeros(1,8);
explode(1) = 323;
explode(2) = 216;
explode(3) = 141;
explode(4) = 104;
%explode(5) = 30;
size(explode);
size(L);
H = pie(X,explode,labels);
set(H(2:2:end),'FontSize',18);
 
 
 
ts = H(14:2:16);
[x y] = size(ts);
for i = 1:y
    ts(i).String = '';
end
%H(2).BackgroundColor = [.8,.3, .3];
%H(2).EdgeColor = [0, 0, 1];
H(2).FontSize = 18;
%H(2).FontWeight = 'bold';
H(1)
fs = H(1:2:16);
[x1 y1] = size(fs);
for i = 1:y1
    fs(i).FaceAlpha = .55;
end
 colormap([
0.431372549019608 0.498039215686275 0.980392156862745;
0.537254901960784 0.517647058823529 0.952941176470588;
0.615686274509804 0.537254901960784 0.925490196078431;
0.674509803921569 0.564705882352941 0.898039215686275;
0.72156862745098 0.592156862745098 0.874509803921569;
0.76078431372549 0.623529411764706 0.854901960784314;
0.784313725490196 0.658823529411765 0.835294117647059;
0.803921568627451 0.694117647058824 0.823529411764706;])  %// grey
T = H(strcmpi(get(H,'Type'),'text'));
P = cell2mat(get(T,'Position'));
set(T,{'Position'},num2cell(P*0.6,2))
P(1,1)=P(1,1)-0.35;
P(1,2)=P(1,2)+.1;
P(2,1)=P(2,1)-.95;
P(1,2)=P(1,2)+.2;
out=P-.1;
text(P(1:6,1),P(1:6,2),L(1:6),'FontSize',18, 'FontWeight', 'bold', 'Color', [0,0,0],'Position', +[0.5 0.5 0.5])
set(gcf,'renderer')
saveas(gcf,'rootcause.pdf'); 
%pie(X)

==> matlab/rootcauseDL.m <==
 clc;
clear all;
close all;
X = [269	223	127	102	92	72	69	7	5	3];
percent = X(:) ./ sum(X(:)) * 100;
labels = cellstr( num2str( percent, '%.1f%%' ) );  %relies on percent being a column vector
L={'API Change (APIC)',...
'Incorrect Model\newlineParameter or Structure (IPS) ',...
'Structure Ineffciency',...
'Unaligned\newlineTensor',...
'Absence of\newlinetype\newlinechecking',...
'API Misuse',...
'Confusion with\newlineComputation Model',...
'Absense of inter\newlineAPI compatibility',...
'Others',...
'Wrong Documentation'};
explode = zeros(1,10);
explode(1) = 279;
explode(2) = 202;
explode(3) = 122;
explode(4) = 79;
%explode(5) = 30;
size(explode);
size(L);
H = pie(X,explode,labels);
set(H(2:2:end),'FontSize',18);
 
 
 
ts = H(16:2:20);
[x y] = size(ts);
for i = 1:y
    ts(i).String = '';
end
%H(2).BackgroundColor = [.8,.3, .3];
%H(2).EdgeColor = [0, 0, 1];
H(2).FontSize = 18;
%H(2).FontWeight = 'bold';
H(1)
fs = H(1:2:20);
[x1 y1] = size(fs);
for i = 1:y1
    fs(i).FaceAlpha = .55;
end
 colormap([
0.431372549019608 0.498039215686275 0.980392156862745;
0.537254901960784 0.517647058823529 0.952941176470588;
0.615686274509804 0.537254901960784 0.925490196078431;
0.674509803921569 0.564705882352941 0.898039215686275;
0.72156862745098 0.592156862745098 0.874509803921569;
0.76078431372549 0.623529411764706 0.854901960784314;
0.784313725490196 0.658823529411765 0.835294117647059;
0.803921568627451 0.694117647058824 0.823529411764706;
0.803921568627451 0.694117647058824 0.823529411764706;])  %// grey
T = H(strcmpi(get(H,'Type'),'text'));
P = cell2mat(get(T,'Position'));
set(T,{'Position'},num2cell(P*0.6,2))
P(1,1)=P(1,1)-0.5;
P(1,2)=P(1,2)+.1;
P(2,1)=P(2,1)-.95;
P(1,2)=P(1,2)+.2;
out=P-.1;
text(P(1:6,1),P(1:6,2),L(1:6),'FontSize',18, 'FontWeight', 'bold', 'Color', [0,0,0],'Position', +[0.5 0.5 0.5])
set(gcf,'renderer')
saveas(gcf,'rootcauseDL.pdf'); 
%pie(X)

==> nlp (Version 920)/matlab/DLBugTye.m <==
 clc;
clear all;
close all;
X = [317 165 154 144 60	60 29 26 5 5 4 1 1 1];
percent = X(:) ./ sum(X(:)) * 100;
labels = cellstr( num2str( percent, '%.1f%%' ) );  %relies on percent being a column vector
%L = {'API Evolution', 'Layer Dimension', 'Network Connectivity', 'Data Type', 'Data Dimension', 'Data wrangling',...
 %   'Add Layer', 'Change Model Arch', 'Iterations', 'Loss Function', 'Change Activation', 'Add training monitor', 'API contract', 'Change optimizer', 'Data shuffle', 'No fix','Change model' };
L={'API Bug',...
'Data Bug',...
'SB.Data flow Bug',...
'SB.Logic Bugs',...
'SB.Processing\newlineBug',...
'NMSB.Logic Bugs',...
'SB.Initialization Bug',...
'SB.Control and Sequence Bug',...
'NMSB.Processing Bug',...
'NMSB.CSB',...
'NMSB.Initialization Bug',...
'Structural Bug.Logic Bugs',...
'Logic Bug',...
'Coding Bug'};
explode = zeros(1,14);
explode(1) = 317;
explode(2) = 165;
explode(3) = 154;
explode(4) = 144;
%explode(5) = 30;
size(explode);
size(L);
H = pie(X,explode,labels);
set(H(2:2:end),'FontSize',18); 
 
 
 
ts = H(16:2:28);
[x y] = size(ts);
for i = 1:y
    ts(i).String = '';
end
%H(2).BackgroundColor = [.8,.3, .3];
H(2).FontSize = 18;
%H(2).FontWeight = 'bold';
H(1)
fs = H(1:2:22);
[x1 y1] = size(fs);
for i = 1:y1
    fs(i).FaceAlpha = .55;
end
 colormap([0.980392156862745 0.980392156862745 0.431372549019608;
0.803921568627451 0.937254901960784 0.447058823529412;
0.643137254901961 0.886274509803922 0.47843137254902;
0.490196078431373 0.827450980392157 0.509803921568627;
0.345098039215686 0.764705882352941 0.537254901960784;
0.207843137254902 0.698039215686274 0.556862745098039;
0.0549019607843137 0.631372549019608 0.56078431372549;
0 0.56078431372549 0.549019607843137;
0 0.490196078431373 0.52156862745098
0.0784313725490196 0.419607843137255 0.474509803921569;
0.137254901960784 0.349019607843137 0.415686274509804;
0.164705882352941 0.282352941176471 0.345098039215686;
0.164705882352941 0.282352941176471 0.345098039215686;])  %// grey
T = H(strcmpi(get(H,'Type'),'text'));
P = cell2mat(get(T,'Position'));
set(T,{'Position'},num2cell(P*0.6,2))
P(1,1)=P(1,1)-.25;
P(2,1)=P(2,1)-.4;
P(2,2)=P(2,2);
P(3,2)=P(3,2)+.05;
P(3,1)=P(3,1)-.25;
P(4,1)=P(4,1)-.11;
out=P-.1;

text(out(1:7,1),out(1:7,2),L(1:7),'FontSize',18, 'FontWeight', 'bold', 'Color', [0,0,0],'Position', [2.1057 50.0918 1])
set(gcf)
saveas(gcf,'bugtype.pdf'); 
%pie(X)

==> nlp (Version 920)/matlab/bugtype.m <==
 clc;
clear all;
close all;
X = [262 166 153 150 83 70 58 21 18 17 4 2];
percent = X(:) ./ sum(X(:)) * 100;
labels = cellstr( num2str( percent, '%.1f%%' ) );  %relies on percent being a column vector
%L = {'API Evolution', 'Layer Dimension', 'Network Connectivity', 'Data Type', 'Data Dimension', 'Data wrangling',...
 %   'Add Layer', 'Change Model Arch', 'Iterations', 'Loss Function', 'Change Activation', 'Add training monitor', 'API contract', 'Change optimizer', 'Data shuffle', 'No fix','Change model' };
L={'API Bug',...
'NMSB.\newlineInitialization Bug',...
'SB.Initialization\newlineBug',...
'SB.Processing\newlineBug',...
'SB.Logic\newlineBug',...
'Data Bug',...
'SB.Data Flow Bug',...
'Coding Bug',...
'NMSB.Processing Bug',...
'SB.Control and Sequence Bug',...
'NMSB.Logic Bug',...
'NMSB.Control and Sequence Bug'};
explode = zeros(1,12);
explode(1) = 262;
explode(2) = 166;
explode(3) = 153;
explode(4) = 150;
%explode(5) = 30;
size(explode);
size(L);
H = pie(X,explode,labels);
set(H(2:2:end),'FontSize',18); 
 
 
 
ts = H(16:2:24);
[x y] = size(ts);
for i = 1:y
    ts(i).String = '';
end
%H(2).BackgroundColor = [.8,.3, .3];
H(2).FontSize = 18;
%H(2).FontWeight = 'bold';
H(1)
fs = H(1:2:22);
[x1 y1] = size(fs);
for i = 1:y1
    fs(i).FaceAlpha = .55;
end
 colormap([0.980392156862745 0.980392156862745 0.431372549019608;
0.803921568627451 0.937254901960784 0.447058823529412;
0.643137254901961 0.886274509803922 0.47843137254902;
0.490196078431373 0.827450980392157 0.509803921568627;
0.345098039215686 0.764705882352941 0.537254901960784;
0.207843137254902 0.698039215686274 0.556862745098039;
0.0549019607843137 0.631372549019608 0.56078431372549;
0 0.56078431372549 0.549019607843137;
0 0.490196078431373 0.52156862745098
0.0784313725490196 0.419607843137255 0.474509803921569;
0.137254901960784 0.349019607843137 0.415686274509804;
0.164705882352941 0.282352941176471 0.345098039215686;])  %// grey
T = H(strcmpi(get(H,'Type'),'text'));
P = cell2mat(get(T,'Position'));
set(T,{'Position'},num2cell(P*0.6,2))
P(1,1)=P(1,1)-.4;
P(2,1)=P(2,1)-.4;
P(2,2)=P(2,2)-.15;
P(3,2)=P(3,2)+.15;
P(3,1)=P(3,1)-.25;
P(4,1)=P(4,1)-.11;
out=P-.1;

text(out(1:7,1),out(1:7,2),L(1:7),'FontSize',18, 'FontWeight', 'bold', 'Color', [0,0,0],'Position', [2.1057 50.0918 1])
set(gcf)
saveas(gcf,'bugtype.pdf'); 
%pie(X)

==> nlp (Version 920)/matlab/impact.m <==
 clc;
clear all;
close all;
X = [684 160 81 64 8 4];
percent = X(:) ./ sum(X(:)) * 100;
labels = cellstr( num2str( percent, '%.1f%%' ) );  %relies on percent being a column vector
L={'Crash',...
'Incorrect \newlineFunctionality',...
'Bad\newlinePerformance',...
'Memory Out of Bound',...
'Hang',...
'Data Corruption'};
explode = zeros(1,6);
explode(1) = 684;
explode(2) = 160;
explode(3) = 81;
%explode(4) = 55;
%explode(5) = 30;
size(explode);
size(L);
H = pie(X,explode,labels);
set(H(2:2:end),'FontSize',18); 
 
 
 
ts = H(10:2:12);
[x y] = size(ts);
for i = 1:y
    ts(i).String = '';
end
%H(2).BackgroundColor = [.8,.3, .3];
%H(2).EdgeColor = [0, 0, 1];
H(2).FontSize = 18;
H(2).FontWeight = 'bold';
H(1)
fs = H(1:2:12);
[x1 y1] = size(fs);
for i = 1:y1
    fs(i).FaceAlpha = .55;
end
 colormap([
0.870588235294118 0.576470588235294 0.635294117647059;
0.831372549019608 0.603921568627451 0.737254901960784;
0.764705882352941 0.647058823529412 0.815686274509804;
0.67843137254902 0.686274509803922 0.858823529411765;
0.607843137254902 0.725490196078431 0.866666666666667;
0.572549019607843 0.756862745098039 0.847058823529412;
0.580392156862745 0.776470588235294 0.811764705882353;])  %// grey
T = H(strcmpi(get(H,'Type'),'text'));
P = cell2mat(get(T,'Position'));
set(T,{'Position'},num2cell(P*0.5,2))
P(1,1)=P(1,1)-0.15;
P(2,1)=P(2,1)-0.15;
P(2,2)=P(2,2)-0.2;
P(3,2)=P(3,2)-0.2;
P(3,1)=P(3,1)+0.2;
out=P-.05;
text(out(1:4,1),out(1:4,2),L(1:4),'FontSize',18, 'FontWeight', 'bold', 'Color', [0,0,0],'Position', [1.139152549291414 50.0918 1])
set(gcf,'renderer')
saveas(gcf,'impact.pdf'); 
%pie(X)

==> nlp (Version 920)/matlab/rootcause.m <==
 clc;
clear all;
close all;
X = [323 216 141 104 81 78 29 27];
percent = X(:) ./ sum(X(:)) * 100;
labels = cellstr( num2str( percent, '%.1f%%' ) );  %relies on percent being a column vector
L={'Updating\newlinePre-trained\newlineModel',...
'Confusion in \newlineNL-Specific\newlineParameters',...
'Execution\newlineEnvironment',...
'API\newlineMisuse',...
'Data\newlineFaults',...
'Architecture',...
'Algorithm',...
'Programming\newlineError'};
explode = zeros(1,8);
explode(1) = 323;
explode(2) = 216;
explode(3) = 141;
explode(4) = 104;
%explode(5) = 30;
size(explode);
size(L);
H = pie(X,explode,labels);
set(H(2:2:end),'FontSize',18);
 
 
 
ts = H(14:2:16);
[x y] = size(ts);
for i = 1:y
    ts(i).String = '';
end
%H(2).BackgroundColor = [.8,.3, .3];
%H(2).EdgeColor = [0, 0, 1];
H(2).FontSize = 18;
%H(2).FontWeight = 'bold';
H(1)
fs = H(1:2:16);
[x1 y1] = size(fs);
for i = 1:y1
    fs(i).FaceAlpha = .55;
end
 colormap([
0.431372549019608 0.498039215686275 0.980392156862745;
0.537254901960784 0.517647058823529 0.952941176470588;
0.615686274509804 0.537254901960784 0.925490196078431;
0.674509803921569 0.564705882352941 0.898039215686275;
0.72156862745098 0.592156862745098 0.874509803921569;
0.76078431372549 0.623529411764706 0.854901960784314;
0.784313725490196 0.658823529411765 0.835294117647059;
0.803921568627451 0.694117647058824 0.823529411764706;])  %// grey
T = H(strcmpi(get(H,'Type'),'text'));
P = cell2mat(get(T,'Position'));
set(T,{'Position'},num2cell(P*0.6,2))
P(1,1)=P(1,1)-0.35;
P(1,2)=P(1,2)+.1;
P(2,1)=P(2,1)-.95;
P(1,2)=P(1,2)+.2;
out=P-.1;
text(P(1:6,1),P(1:6,2),L(1:6),'FontSize',18, 'FontWeight', 'bold', 'Color', [0,0,0],'Position', +[0.5 0.5 0.5])
set(gcf,'renderer')
saveas(gcf,'rootcause.pdf'); 
%pie(X)

==> nlp (Version 920)/matlab/rootcauseDL.m <==
 clc;
clear all;
close all;
X = [269	223	127	102	92	72	69	7	5	3];
percent = X(:) ./ sum(X(:)) * 100;
labels = cellstr( num2str( percent, '%.1f%%' ) );  %relies on percent being a column vector
L={'API Change (APIC)',...
'Incorrect Model\newlineParameter or Structure (IPS) ',...
'Structure Ineffciency',...
'Unaligned\newlineTensor',...
'Absence of\newlinetype\newlinechecking',...
'API Misuse',...
'Confusion with\newlineComputation Model',...
'Absense of inter\newlineAPI compatibility',...
'Others',...
'Wrong Documentation'};
explode = zeros(1,10);
explode(1) = 279;
explode(2) = 202;
explode(3) = 122;
explode(4) = 79;
%explode(5) = 30;
size(explode);
size(L);
H = pie(X,explode,labels);
set(H(2:2:end),'FontSize',18);
 
 
 
ts = H(16:2:20);
[x y] = size(ts);
for i = 1:y
    ts(i).String = '';
end
%H(2).BackgroundColor = [.8,.3, .3];
%H(2).EdgeColor = [0, 0, 1];
H(2).FontSize = 18;
%H(2).FontWeight = 'bold';
H(1)
fs = H(1:2:20);
[x1 y1] = size(fs);
for i = 1:y1
    fs(i).FaceAlpha = .55;
end
 colormap([
0.431372549019608 0.498039215686275 0.980392156862745;
0.537254901960784 0.517647058823529 0.952941176470588;
0.615686274509804 0.537254901960784 0.925490196078431;
0.674509803921569 0.564705882352941 0.898039215686275;
0.72156862745098 0.592156862745098 0.874509803921569;
0.76078431372549 0.623529411764706 0.854901960784314;
0.784313725490196 0.658823529411765 0.835294117647059;
0.803921568627451 0.694117647058824 0.823529411764706;
0.803921568627451 0.694117647058824 0.823529411764706;])  %// grey
T = H(strcmpi(get(H,'Type'),'text'));
P = cell2mat(get(T,'Position'));
set(T,{'Position'},num2cell(P*0.6,2))
P(1,1)=P(1,1)-0.5;
P(1,2)=P(1,2)+.1;
P(2,1)=P(2,1)-.95;
P(1,2)=P(1,2)+.2;
out=P-.1;
text(P(1:6,1),P(1:6,2),L(1:6),'FontSize',18, 'FontWeight', 'bold', 'Color', [0,0,0],'Position', +[0.5 0.5 0.5])
set(gcf,'renderer')
saveas(gcf,'rootcauseDL.pdf'); 
%pie(X)
